DSEffi-Bench: Demystifying Large Language Models' Capability in Efficient Data Science Code Generation

Current data science (DS) code generation benchmarks equate correctness with quality, overlooking execution time differences that span orders of magnitude between correct solutions. We introduce DSEffi-Bench, the first benchmark specifically targeting execution efficiency in LLM-generated DS code, comprising 1,000 instances across 10+ DS libraries with stress-testing harnesses and human-validated references. Evaluating 16 models across 3 tiers, we find that correctness alone fails to characterize efficiency: GPT-5.4 leads in correctness (Pass, 66.9\%) but its efficiency score (B$|$P, 71.7\%) nearly matches GPT-5.4-mini (71.6\%), which solves 47 fewer tasks; Kimi-K2.5 ranks lowest in correctness among frontier models (40.2\%) yet achieves the highest efficiency score (73.6\%) across all 16 models. A human-annotated five-category taxonomy reveals that 79.1\% of efficiency deficits extend beyond algorithmic complexity to domain-specific root causes, with distinct failure profiles across model tiers and libraries. Two exploratory experiments provide initial evidence that these diagnostics can guide improvement, yielding up to +14.7\% efficiency gains via taxonomy-guided optimization and approaching Claude-Opus-4.6 Best@3 in efficiency at 13.0$\times$ lower cost via library-conditioned routing.

==> Figure/palette.py <==
"""
DSEffi-Bench Unified Color Palette
===================================
Confirmed: 2026-05-16
Base: ColorBrewer Pastel2, cyan removed, yellow→orange, purple/blue/pink +2% vibrancy

5-Category Taxonomy Colors (OPU / CRC / L2V / DLO / OSM)
----------------------------------------------------------
Each entry: (fill, edge)

  OPU  淡紫 Purple   fill=#c7b6df  edge=#8962c0
  CRC  淡粉 Pink     fill=#eab7d6  edge=#d556a3
  L2V  淡蓝 Blue     fill=#9ac6e9  edge=#3994dd
  DLO  淡绿 Green    fill=#b8d89c  edge=#82bf4c
  OSM  淡橙 Orange   fill=#f4be8a  edge=#f4871e

Usage
-----
  from palette import CATEGORY_COLORS, CATEGORY_FILLS, CATEGORY_EDGES

"""

# ── 5-category taxonomy ──────────────────────────────────────────────

CATEGORIES = ['OPU', 'CRC', 'L2V', 'DLO', 'OSM']

CATEGORY_COLORS = {
    'OPU': ('#c7b6df', '#8962c0'),   # 淡紫 Purple
    'CRC': ('#eab7d6', '#d556a3'),   # 淡粉 Pink
    'L2V': ('#9ac6e9', '#3994dd'),   # 淡蓝 Blue
    'DLO': ('#b8d89c', '#82bf4c'),   # 淡绿 Green
    'OSM': ('#f4be8a', '#f4871e'),   # 淡橙 Orange
}

CATEGORY_FILLS = {k: v[0] for k, v in CATEGORY_COLORS.items()}
CATEGORY_EDGES = {k: v[1] for k, v in CATEGORY_COLORS.items()}

# Flat list in category order (for matplotlib bar/pie/etc.)
FILLS_LIST = [CATEGORY_FILLS[c] for c in CATEGORIES]
EDGES_LIST = [CATEGORY_EDGES[c] for c in CATEGORIES]

# ── 3-tier model colors (Closed / Open Frontier / Open Coder) ────────
# Derived from the same palette family: pick 3 that are maximally distinct

TIER_COLORS = {
    'Closed':         ('#c7b6df', '#8962c0'),   # Purple (same as OPU)
    'Open Frontier':  ('#9ac6e9', '#3994dd'),   # Blue   (same as L2V)
    'Open Coder':     ('#b8d89c', '#82bf4c'),   # Green  (same as DLO)
}

TIER_FILLS = {k: v[0] for k, v in TIER_COLORS.items()}
TIER_EDGES = {k: v[1] for k, v in TIER_COLORS.items()}


==> Figure/plot_pairwise_winrate.py <==
#!/usr/bin/env python3
"""6-model pairwise efficiency win-rate heatmap (2 per tier).

Win definition: A wins on a task if (t_B - t_A)/t_B >= 0.10 (A is >=10% faster).
Only tasks where both models pass (T=0.0) are counted.
"""

import matplotlib.pyplot as plt
import matplotlib
import numpy as np

matplotlib.rcParams.update({
    "font.family": "serif",
    "font.size": 11,
    "axes.labelsize": 12,
    "axes.titlesize": 13,
    "xtick.labelsize": 10,
    "ytick.labelsize": 10,
    "legend.fontsize": 10,
    "figure.dpi": 300,
})

N = 6
labels_y = ["M1.\nGPT-5.4", "M2.\nClaude-Opus-4.6", "M3.\nDeepSeek-V4-Flash", "M4.\nKimi-K2.5", "M5.\nQwen3-Coder-Next", "M6.\nDevstral-2-123B"]
labels_x = ["M1.", "M2.", "M3.", "M4.", "M5.", "M6."]

# Win rate matrix: row A, col B = % of common-correct tasks where A is >10% faster
data = np.array([
    [np.nan, 34.1, 43.7, 27.7, 54.0, 56.2],
    [31.6, np.nan, 38.9, 29.6, 50.5, 53.8],
    [23.0, 26.9, np.nan, 17.4, 41.9, 42.9],
    [30.1, 33.0, 34.8, np.nan, 52.7, 53.9],
    [21.7, 23.8, 24.2, 20.1, np.nan, 36.4],
    [18.5, 20.1, 21.0, 18.7, 33.3, np.nan],
])

# Common-correct task counts
counts = np.array([
    [0, 507, 478, 346, 411, 352],
    [507, 0, 458, 318, 390, 329],
    [478, 458, 0, 328, 384, 338],
    [346, 318, 328, 0, 273, 230],
    [411, 390, 384, 273, 0, 324],
    [352, 329, 338, 230, 324, 0],
])

# Compute Avg W and Avg L per model (task-level: weighted by common task count)
avg_w = np.zeros(N)
avg_l = np.zeros(N)
for i in range(N):
    total_tasks = 0
    total_wins = 0
    total_losses = 0
    for j in range(N):
        if i == j:
            continue
        n = counts[i, j]
        total_tasks += n
        total_wins += data[i, j] / 100.0 * n
        total_losses += data[j, i] / 100.0 * n
    avg_w[i] = total_wins / total_tasks * 100
    avg_l[i] = total_losses / total_tasks * 100

GAP = 0.4
COL_W = 0.8

fig, ax = plt.subplots(figsize=(8.0, 4.5))

from palette import CATEGORY_COLORS
_orange_edge = CATEGORY_COLORS['OSM'][1]
_green_edge  = CATEGORY_COLORS['DLO'][1]
cmap = matplotlib.colors.LinearSegmentedColormap.from_list(
    "winrate", [_orange_edge, "#F5E6A0", _green_edge], N=256
)
norm = matplotlib.colors.Normalize(vmin=15, vmax=57)

# --- Main 6x6 matrix ---
for i in range(N):
    for j in range(N):
        y = (N - 1) - i
        if i == j:
            ax.add_patch(plt.Rectangle((j, y), 1, 1, facecolor="#F2F2F2",
                                       edgecolor="white", lw=2.5))
            ax.text(j + 0.5, y + 0.5, "—", ha="center", va="center",
                    fontsize=12, color="#BBBBBB")
        else:
            val = data[i, j]
            color = cmap(norm(val))
            ax.add_patch(plt.Rectangle((j, y), 1, 1, facecolor=color,
                                       edgecolor="white", lw=2.5))
            ax.text(j + 0.5, y + 0.58, f"{val:.1f}%",
                    ha="center", va="center", fontsize=9.5,
                    color="#222222")
            ax.text(j + 0.5, y + 0.30, f"({counts[i, j]})",
                    ha="center", va="center", fontsize=7, color="#222222",
                    alpha=0.7)

# Tier separator lines (after row 2 = Closed, after row 4 = Open Frontier)
for sep in [2, 4]:
    y_sep = N - sep
    ax.plot([0, N], [y_sep, y_sep], color="#888888", lw=0.8, ls="--", alpha=0.45)
    ax.plot([sep, sep], [0, N], color="#888888", lw=0.8, ls="--", alpha=0.45)

# --- Summary columns: Avg W and Avg L ---
x_w = N + GAP
x_l = x_w + COL_W + 0.15

cmap_w = matplotlib.colors.LinearSegmentedColormap.from_list("w", ["#F5E6A0", _green_edge], N=256)
cmap_l = matplotlib.colors.LinearSegmentedColormap.from_list("l", [_green_edge, "#F5E6A0", _orange_edge], N=256)
norm_w = matplotlib.colors.Normalize(vmin=20, vmax=45)
norm_l = matplotlib.colors.Normalize(vmin=20, vmax=52)

for i in range(N):
    y = (N - 1) - i
    # Avg W
    w = avg_w[i]
    ax.add_patch(plt.Rectangle((x_w, y), COL_W, 1, facecolor=cmap_w(norm_w(w)),
                               edgecolor="white", lw=2.5))
    ax.text(x_w + COL_W / 2, y + 0.5, f"{w:.1f}%",
            ha="center", va="center", fontsize=9, color="#222222")

    # Avg L
    l = avg_l[i]
    ax.add_patch(plt.Rectangle((x_l, y), COL_W, 1, facecolor=cmap_l(norm_l(l)),
                               edgecolor="white", lw=2.5))
    ax.text(x_l + COL_W / 2, y + 0.5, f"{l:.1f}%",
            ha="center", va="center", fontsize=9, color="#222222")

# Column headers for summary
ax.text(x_w + COL_W / 2, N + 0.15, "Avg\nWin", ha="center", va="bottom", fontsize=8.5,
        color="#222222")
ax.text(x_l + COL_W / 2, N + 0.15, "Avg\nLose", ha="center", va="bottom", fontsize=8.5,
        color="#222222")

# --- Axes ---
ax.set_xlim(-0.05, x_l + COL_W + 0.1)
ax.set_ylim(-0.05, N + 0.55)
ax.set_xticks([i + 0.5 for i in range(N)])
ax.set_xticklabels(labels_x, ha="center")
ax.set_yticks([i + 0.5 for i in range(N)])
ax.set_yticklabels(labels_y[::-1], ha="right")
ax.tick_params(axis="both", which="both", length=0, labelsize=11)
ax.set_aspect("equal")

for spine in ax.spines.values():
    spine.set_visible(False)

# Colorbar
sm = plt.cm.ScalarMappable(cmap=cmap, norm=norm)
sm.set_array([])
cbar = fig.colorbar(sm, ax=ax, fraction=0.035, pad=0.02, shrink=0.75)
cbar.set_label("Win Rate (%)", fontsize=11)
cbar.ax.tick_params(labelsize=10)

plt.tight_layout()

out = "/Users/gongzhihao.8/ProjectSpace/26_EMNLP_DSEffiBench/Overleaf_Space/69fd8a3e60d2a529479c430b/latex/Figure"
plt.savefig(f"{out}/pairwise_winrate_6model.pdf", bbox_inches="tight")
plt.savefig(f"{out}/pairwise_winrate_6model.png", bbox_inches="tight", dpi=300)
print("Saved: pairwise_winrate_6model.pdf / .png")


==> Figure/plot_pairwise_winrate_16model.py <==
#!/usr/bin/env python3
"""16-model pairwise efficiency win-rate heatmap (for Appendix).

Win definition: A wins on a task if (t_B - t_A)/t_B >= 0.10 (A is >=10% faster).
Only tasks where both models pass (T=0.0) are counted.
"""

import matplotlib.pyplot as plt
import matplotlib
import numpy as np
import pandas as pd

matplotlib.rcParams.update({
    "font.family": "serif",
    "font.size": 9,
    "axes.labelsize": 10,
    "xtick.labelsize": 8,
    "ytick.labelsize": 8,
    "figure.dpi": 300,
})

SPECTRUM = "/Users/gongzhihao.8/ProjectSpace/26_EMNLP_DSEffiBench/RQSpace/RQ1/_shared/results/task_level_performance_spectrum.solutions.csv"

df = pd.read_csv(SPECTRUM)
t0 = df[df['temperature'] == '0.0']

order = [
    'gpt-5.4', 'gpt-5.4-mini', 'Claude-Opus-4.6', 'Claude-Sonnet-4.6',
    'DeepSeek-V4-Flash', 'DeepSeek-V3.2', 'Kimi-K2.5', 'MiniMax-M2.5',
    'Qwen3.5-397B-A17B',
    'qwen3-coder-next', 'mistralai_devstral-2-123b-instruct',
    'qwen2.5-coder-32b-instruct', 'qwen2.5-coder-14b-instruct',
    'mistralai_codestral-22b', 'deepseek-coder-33b-instruct', 'deepseek-coder-v2-lite-instruct',
]

display = {
    'gpt-5.4': 'GPT-5.4',
    'gpt-5.4-mini': 'GPT-5.4-mini',
    'Claude-Opus-4.6': 'Claude-Opus-4.6',
    'Claude-Sonnet-4.6': 'Claude-Sonnet-4.6',
    'DeepSeek-V4-Flash': 'DeepSeek-V4-Flash',
    'DeepSeek-V3.2': 'DeepSeek-V3.2',
    'Kimi-K2.5': 'Kimi-K2.5',
    'MiniMax-M2.5': 'MiniMax-M2.5',
    'Qwen3.5-397B-A17B': 'Qwen3.5-397B',
    'mistralai_devstral-2-123b-instruct': 'Devstral-2-123B',
    'qwen3-coder-next': 'Qwen3-Coder-Next',
    'qwen2.5-coder-32b-instruct': 'Qwen2.5-Coder-32B',
    'qwen2.5-coder-14b-instruct': 'Qwen2.5-Coder-14B',
    'mistralai_codestral-22b': 'Codestral-22B',
    'deepseek-coder-33b-instruct': 'DS-Coder-33B',
    'deepseek-coder-v2-lite-instruct': 'DS-Coder-V2-Lite',
}

runtimes = {}
for m in order:
    sub = t0[t0['model_name'] == m][['question_id', 'runtime']]
    runtimes[m] = dict(zip(sub['question_id'], sub['runtime']))

n = len(order)
win_matrix = np.full((n, n), np.nan)
count_matrix = np.zeros((n, n), dtype=int)

for i in range(n):
    for j in range(n):
        if i == j:
            continue
        ri, rj = runtimes[order[i]], runtimes[order[j]]
        common = set(ri.keys()) & set(rj.keys())
        count_matrix[i, j] = len(common)
        wins = sum(1 for q in common if rj[q] > 0 and (rj[q] - ri[q]) / rj[q] >= 0.10)
        win_matrix[i, j] = wins / len(common) * 100 if common else 0

# Task-level Avg W / L
avg_w = np.zeros(n)
avg_l = np.zeros(n)
for i in range(n):
    tw, tl, tt = 0, 0, 0
    for j in range(n):
        if i == j:
            continue
        c = count_matrix[i, j]
        tt += c
        tw += win_matrix[i, j] / 100 * c
        tl += win_matrix[j, i] / 100 * c
    avg_w[i] = tw / tt * 100
    avg_l[i] = tl / tt * 100

dlabels = [display[m] for m in order]

import sys, os
sys.path.insert(0, os.path.dirname(__file__))
from palette import CATEGORY_COLORS
_orange_edge = CATEGORY_COLORS['OSM'][1]
_green_edge  = CATEGORY_COLORS['DLO'][1]

# --- Draw ---
cmap = matplotlib.colors.LinearSegmentedColormap.from_list(
    "winrate", [_orange_edge, "#F5E6A0", _green_edge], N=256)
norm = matplotlib.colors.Normalize(vmin=15, vmax=67)

GAP = 0.35
COL_W = 0.7

fig, ax = plt.subplots(figsize=(12.5, 9.5))

for i in range(n):
    for j in range(n):
        y = (n - 1) - i
        if i == j:
            ax.add_patch(plt.Rectangle((j, y), 1, 1, facecolor="#F2F2F2",
                                       edgecolor="white", lw=1.8))
            ax.text(j + 0.5, y + 0.5, "—", ha="center", va="center",
                    fontsize=8, color="#BBBBBB")
        else:
            val = win_matrix[i, j]
            color = cmap(norm(val))
            ax.add_patch(plt.Rectangle((j, y), 1, 1, facecolor=color,
                                       edgecolor="white", lw=1.8))
            ax.text(j + 0.5, y + 0.5, f"{val:.1f}",
                    ha="center", va="center", fontsize=7.5,
                    color="#222222")

# Tier separator lines
for sep in [4, 9]:
    y_sep = n - sep
    ax.plot([0, n], [y_sep, y_sep], color="#888888", lw=1.0, ls="--", alpha=0.5)
    ax.plot([sep, sep], [0, n], color="#888888", lw=1.0, ls="--", alpha=0.5)

# Summary columns
x_w = n + GAP
x_l = x_w + COL_W + 0.12

cmap_w = matplotlib.colors.LinearSegmentedColormap.from_list("w", ["#F5E6A0", _green_edge], N=256)
cmap_l = matplotlib.colors.LinearSegmentedColormap.from_list("l", [_green_edge, "#F5E6A0", _orange_edge], N=256)
norm_w = matplotlib.colors.Normalize(vmin=20, vmax=48)
norm_l = matplotlib.colors.Normalize(vmin=20, vmax=56)

for i in range(n):
    y = (n - 1) - i
    w, l = avg_w[i], avg_l[i]
    ax.add_patch(plt.Rectangle((x_w, y), COL_W, 1, facecolor=cmap_w(norm_w(w)),
                               edgecolor="white", lw=1.8))
    ax.text(x_w + COL_W / 2, y + 0.5, f"{w:.1f}", ha="center", va="center",
            fontsize=7.5, color="#222222")
    ax.add_patch(plt.Rectangle((x_l, y), COL_W, 1, facecolor=cmap_l(norm_l(l)),
                               edgecolor="white", lw=1.8))
    ax.text(x_l + COL_W / 2, y + 0.5, f"{l:.1f}", ha="center", va="center",
            fontsize=7.5, color="#222222")

ax.text(x_w + COL_W / 2, n + 0.15, "Avg\nWin", ha="center", va="bottom", fontsize=7.5,
        color="#444444")
ax.text(x_l + COL_W / 2, n + 0.15, "Avg\nLose", ha="center", va="bottom", fontsize=7.5,
        color="#444444")

ax.set_xlim(-0.05, x_l + COL_W + 0.1)
ax.set_ylim(-0.05, n + 0.6)
ax.set_xticks([i + 0.5 for i in range(n)])
ax.set_xticklabels(dlabels, rotation=45, ha="right", fontsize=8)
ax.set_yticks([i + 0.5 for i in range(n)])
ax.set_yticklabels(dlabels[::-1], fontsize=8)
ax.tick_params(axis="both", which="both", length=0)
ax.set_aspect("equal")
for spine in ax.spines.values():
    spine.set_visible(False)

ax.set_xlabel("Opponent (column)", fontsize=10, labelpad=8)
ax.set_ylabel("Model (row)", fontsize=10, labelpad=8)

sm = plt.cm.ScalarMappable(cmap=cmap, norm=norm)
sm.set_array([])
cbar = fig.colorbar(sm, ax=ax, fraction=0.025, pad=0.015, shrink=0.7)
cbar.set_label("Win Rate (%)", fontsize=9)
cbar.ax.tick_params(labelsize=8)

plt.tight_layout()

out = "/Users/gongzhihao.8/ProjectSpace/26_EMNLP_DSEffiBench/Overleaf_Space/69fd8a3e60d2a529479c430b/latex/Figure"
plt.savefig(f"{out}/pairwise_winrate_16model.pdf", bbox_inches="tight")
plt.savefig(f"{out}/pairwise_winrate_16model.png", bbox_inches="tight", dpi=300)
print("Saved: pairwise_winrate_16model.pdf / .png")


==> Figure/plot_pass_bp_scatter.py <==
#!/usr/bin/env python3
"""Hero figure: Pass (x) vs B|P (y) scatter with iso-Beyond curves.

Style aligned with existing plots (taxonomy_l1, ref_vs_accepted, seed_coverage):
- Serif font, bold labels, soft palette with darker edges
- Spines top/right hidden, light grid
- Contour-filled background showing Beyond bands
"""

import matplotlib
matplotlib.use("Agg")
import matplotlib.pyplot as plt
import numpy as np

matplotlib.rcParams.update({
    "font.family": "serif",
    "font.size": 12,
    "axes.labelsize": 13,
    "xtick.labelsize": 11,
    "ytick.labelsize": 11,
    "figure.dpi": 300,
})

# === Data: (Pass, B|P) ===
closed_frontier = {
    "GPT-5.4":           (66.9, 71.7),
    "GPT-5.4-mini":      (62.2, 71.6),
    "Claude-Opus-4.6":   (61.3, 69.2),
    "Claude-Sonnet-4.6": (59.7, 66.1),
}

open_frontier = {
    "DeepSeek-V4-Flash":  (57.7, 65.0),
    "DeepSeek-V3.2":      (56.1, 54.2),
    "Kimi-K2.5":          (40.2, 73.6),
    "MiniMax-M2.5":       (42.8, 60.6),
    "Qwen3.5-397B/A17B":  (57.6, 67.9),
}

open_coder = {
    "Qwen3-Coder-Next":      (50.5, 56.8),
    "Devstral-2-123B":        (43.0, 54.6),
    "Qwen2.5-Coder-32B":     (34.1, 54.7),
    "Qwen2.5-Coder-14B":     (32.8, 46.4),
    "Codestral-22B":          (27.4, 50.5),
    "DeepSeek-Coder-33B":    (17.5, 45.5),
    "DeepSeek-Coder-V2-Lite": (17.1, 42.6),
}

# === Explicit label offsets: default=right (+1.5,0); deviate only to avoid overlap ===
label_offsets = {
    # Closed Frontier
    "GPT-5.4":           (+1.5, +0.0),   # right
    "GPT-5.4-mini":      (+0.3, +1.8),   # above (same y as GPT-5.4)
    "Claude-Opus-4.6":   (+1.5, +0.0),   # right
    "Claude-Sonnet-4.6": (+1.5, +0.0),   # right
    # Open Frontier
    "DeepSeek-V4-Flash":  (+0.3, -1.8),  # below (avoid Claude-Sonnet)
    "DeepSeek-V3.2":      (+1.5, +0.0),  # right
    "Kimi-K2.5":          (+1.5, +0.0),  # right
    "MiniMax-M2.5":       (+1.5, +0.0),  # right
    "Qwen3.5-397B/A17B":  (-0.3, +1.8),  # above-left (avoid Sonnet/Opus stack)
    # Open Coder
    "Qwen3-Coder-Next":      (+1.5, +0.0),  # right
    "Devstral-2-123B":        (+0.3, -2.5),  # below (avoid Qwen3-Coder-Next)
    "Qwen2.5-Coder-32B":     (-0.3, +1.8),  # above (same y as Devstral)
    "Qwen2.5-Coder-14B":     (+1.5, +0.0),  # right
    "Codestral-22B":          (+1.5, +0.0),  # right
    "DeepSeek-Coder-33B":    (+0.3, +2.5),  # above
    "DeepSeek-Coder-V2-Lite": (+1.5, +0.0), # right
}

# === Colors: from unified palette (Purple / Blue / Orange) ===
from palette import TIER_COLORS
#           (data, legend_label, fill, edge, text_color, marker, size)
tier_cfg = [
    (closed_frontier, "Closed Frontier", TIER_COLORS["Closed"][0], TIER_COLORS["Closed"][1], "#444444", "*",  160),
    (open_frontier,   "Open Frontier",   TIER_COLORS["Open Frontier"][0], TIER_COLORS["Open Frontier"][1], "#444444", "D",   76),
    (open_coder,      "Open Coder",      TIER_COLORS["Open Coder"][0], TIER_COLORS["Open Coder"][1], "#444444", "^",   80),
]

fig, ax = plt.subplots(figsize=(6.0, 4.0))

# === Background: contour fill by Beyond = Pass * B|P / 100 ===
xx = np.linspace(10, 78, 300)
yy = np.linspace(37, 80, 300)
XX, YY = np.meshgrid(xx, yy)
BB = XX * YY / 100
levels = [0, 20, 30, 40, 50, 80]
band_colors = ["#FAFAFA", "#F7F7F7", "#F3F3F3", "#EFEFEF", "#EBEBEB"]
ax.contourf(XX, YY, BB, levels=levels, colors=band_colors, zorder=0)

for data, label, fc, ec, tc, marker, ms in tier_cfg:
    xs = [v[0] for v in data.values()]
    ys = [v[1] for v in data.values()]
    names = list(data.keys())

    ax.scatter(xs, ys, c=fc, edgecolors=ec, linewidths=1.0,
               marker=marker, s=ms, zorder=5, label=label)

    for name, x, y in zip(names, xs, ys):
        dx, dy = label_offsets[name]
        ax.annotate(name, (x, y), xytext=(x + dx, y + dy),
                    fontsize=8, color=tc, zorder=6,
                    va="center", ha="left" if dx >= 0 else "right")

# === Iso-Beyond curves (labels aligned at top, y=80) ===
x_curve = np.linspace(10, 78, 400)
for B_val, alpha_val in [(10, 0.25), (20, 0.30), (30, 0.40), (40, 0.40), (50, 0.30)]:
    y_curve = 100 * B_val / x_curve
    mask = (y_curve >= 35) & (y_curve <= 83)
    ax.plot(x_curve[mask], y_curve[mask], color="#AAAAAA", linewidth=0.8,
            linestyle="--", alpha=alpha_val, zorder=2)
    lx = 1.25 * B_val  # x where curve hits y=80
    if 10 <= lx <= 78:
        ax.text(lx, 80.5, f"B={B_val}", fontsize=7, color="#999999",
                va="bottom", ha="center", style="italic", zorder=2)

# === Axes ===
ax.set_xlabel("Correctness (Pass, %)", fontsize=13)
ax.set_ylabel("Efficiency (Beyond|Pass, %)", fontsize=13)
ax.set_xlim(10, 78)
ax.set_ylim(37, 83)
ax.set_xticks(np.arange(10, 80, 10))
ax.set_yticks(np.arange(40, 81, 5))
ax.spines["top"].set_visible(False)
ax.spines["right"].set_visible(False)
ax.grid(True, alpha=0.2, linewidth=0.5, color="#CCCCCC")

# === Legend ===
ax.legend(loc="lower right", fontsize=9.5, frameon=True, framealpha=0.92,
          edgecolor="#DDDDDD", fancybox=True, borderpad=0.6,
          handletextpad=0.5, scatterpoints=1, markerscale=0.7)

plt.tight_layout()

out = "/Users/gongzhihao.8/ProjectSpace/26_EMNLP_DSEffiBench/Overleaf_Space/69fd8a3e60d2a529479c430b/latex/Figure"
fig.savefig(f"{out}/pass_bp_scatter.pdf", bbox_inches="tight",
            facecolor="white", edgecolor="none")
fig.savefig(f"{out}/pass_bp_scatter.png", bbox_inches="tight", dpi=300,
            facecolor="white", edgecolor="none")
plt.close(fig)
print("Saved: pass_bp_scatter.pdf / .png")


==> Figure/plot_ref_vs_accepted.py <==
#!/usr/bin/env python3
"""Plot: Reference Solution vs SO Accepted Answer distribution (horizontal stacked bar)."""

import matplotlib
matplotlib.use("Agg")
import matplotlib.pyplot as plt
import numpy as np
from pathlib import Path

OUT_DIR = Path(__file__).resolve().parent

matplotlib.rcParams.update({
    "font.family": "serif",
    "font.size": 11,
    "figure.dpi": 300,
})

# Data from aggregation (Run 1)
categories = ["Faithful\nAdoption", "Refinement", "Alternative\nStrategy"]
counts = [175, 296 + 26, 503]  # B+D merged into Refinement
total = sum(counts)
pcts = [c / total * 100 for c in counts]

from palette import CATEGORY_COLORS
colors = [CATEGORY_COLORS['DLO'][0], CATEGORY_COLORS['L2V'][0], CATEGORY_COLORS['OSM'][0]]
edge_colors = ['#333333', '#333333', '#333333']

fig, ax = plt.subplots(figsize=(8, 1.8))

left = 0
bars = []
for i, (pct, color, ec) in enumerate(zip(pcts, colors, edge_colors)):
    bar = ax.barh(0, pct, left=left, height=0.55, color=color, edgecolor=ec,
                  linewidth=1.2, zorder=3)
    bars.append(bar)

    # Label inside bar
    cx = left + pct / 2
    label = f"{categories[i]}\n{pct:.1f}%  ({counts[i]})"
    fontsize = 9 if pct > 20 else 7.5
    ax.text(cx, 0, label, ha="center", va="center",
            fontsize=fontsize, color="#222",
            zorder=4, linespacing=1.3)
    left += pct

ax.set_xlim(-2, 102)
ax.set_ylim(-0.5, 0.5)
ax.set_xlabel("Percentage of Benchmark Instances (%)", fontsize=10)
ax.set_yticks([])
ax.spines["top"].set_visible(False)
ax.spines["right"].set_visible(False)
ax.spines["left"].set_visible(False)

fig.savefig(OUT_DIR / "ref_vs_accepted.pdf", bbox_inches="tight",
            facecolor="white", edgecolor="none")
fig.savefig(OUT_DIR / "ref_vs_accepted.png", dpi=300, bbox_inches="tight",
            facecolor="white", edgecolor="none")
plt.close(fig)
print(f"Saved: {OUT_DIR / 'ref_vs_accepted.pdf'}")
print(f"Saved: {OUT_DIR / 'ref_vs_accepted.png'}")


==> Figure/plot_seed_coverage.py <==
#!/usr/bin/env python3
"""Generate seed coverage line chart for Appendix (Evaluation Protocol)."""

import matplotlib.pyplot as plt
import matplotlib
import numpy as np

matplotlib.rcParams.update({
    "font.family": "serif",
    "font.size": 11,
    "axes.labelsize": 12,
    "axes.titlesize": 13,
    "xtick.labelsize": 10,
    "ytick.labelsize": 10,
    "legend.fontsize": 10,
    "figure.dpi": 300,
})

seeds = np.array([1, 3, 5, 7, 10])
line_cov = np.array([89.3, 94.9, 96.6, 97.5, 98.2])
branch_cov = np.array([86.7, 93.5, 95.6, 96.8, 97.6])

from palette import CATEGORY_COLORS

fig, ax = plt.subplots(figsize=(4.5, 3.2))

ax.plot(seeds, line_cov, 'o-', color=CATEGORY_COLORS['L2V'][1], linewidth=2, markersize=7, label='Line Coverage')
ax.plot(seeds, branch_cov, 's--', color=CATEGORY_COLORS['OSM'][1], linewidth=2, markersize=7, label='Branch Coverage')

# 95% threshold line
ax.axhline(y=95, color='gray', linestyle=':', linewidth=1, alpha=0.7)
ax.text(10.3, 95.2, '95%', color='gray', fontsize=9, va='bottom')

# Highlight N=5 chosen point
ax.axvline(x=5, color='gray', linestyle='--', linewidth=1.2, alpha=0.7)
ax.text(5.2, 99.0, r'$N{=}5$', color='gray', fontsize=9.5, ha='left', va='top')

ax.set_xlabel('Num of Sampled Test Cases per Domain ($N$)')
ax.set_ylabel('Coverage (%)')
ax.set_xticks(seeds)
ax.set_ylim(85, 100)
ax.set_xlim(0.5, 11)
ax.legend(loc='lower right')
ax.grid(True, alpha=0.3, linewidth=0.5)

plt.tight_layout()
plt.savefig('/Users/gongzhihao.8/ProjectSpace/26_EMNLP_DSEffiBench/Overleaf_Space/69fd8a3e60d2a529479c430b/latex/Figure/seed_coverage.pdf', bbox_inches='tight')
plt.savefig('/Users/gongzhihao.8/ProjectSpace/26_EMNLP_DSEffiBench/Overleaf_Space/69fd8a3e60d2a529479c430b/latex/Figure/seed_coverage.png', bbox_inches='tight', dpi=300)
print("Saved: Figure/seed_coverage.pdf and Figure/seed_coverage.png")


==> Figure/plot_taxonomy_l1.py <==
#!/usr/bin/env python3
"""Generate horizontal bar chart for L1 taxonomy categories.

Style modeled after ref_vs_accepted.py / seed_coverage.py / pairwise_winrate.py:
- Soft but distinct palette with darker edge colors
- Serif font, bold labels
- Clean layout with subtle grid
"""

import matplotlib
matplotlib.use("Agg")
import matplotlib.pyplot as plt
import numpy as np

matplotlib.rcParams.update({
    "font.family": "serif",
    "font.size": 11,
    "axes.labelsize": 11,
    "xtick.labelsize": 10,
    "ytick.labelsize": 11,
    "figure.dpi": 300,
})

categories = ['OPU', 'CRC', 'L2V', 'DLO', 'OSM']
pct = np.array([23.3, 20.9, 19.2, 20.2, 16.5])
median_slowdown = np.array([5.1, 11.6, 10.6, 3.0, 14.4])

from palette import FILLS_LIST, EDGES_LIST
colors = FILLS_LIST
edge_colors = EDGES_LIST

bar_h = 0.62

fig, ax = plt.subplots(figsize=(4.8, 2.8))

y_pos = np.arange(len(categories))

bars = ax.barh(y_pos, pct, height=bar_h, color=colors,
               edgecolor='#333333', linewidth=0.7, zorder=3)

ax.set_yticks(y_pos)
ax.set_yticklabels(categories, fontsize=11.5)
ax.set_xlabel('Proportion of Pairs (%)', fontsize=10)
ax.set_xlim(0, 42)
ax.set_axisbelow(True)
ax.grid(True, axis='x', alpha=0.25, linewidth=0.5, color='#CCCCCC')

for i, (p, med) in enumerate(zip(pct, median_slowdown)):
    # Proportion % inside bar, black bold
    ax.text(1.5, i, f'{p:.1f}',
            va='center', ha='left', fontsize=10.5,
            color='#222222', zorder=5)
    # Median slowdown — right of bar, dark color, labeled "median"
    med_str = f'median {med:.1f}×'
    ax.text(p + 0.7, i, med_str,
            va='center', ha='left', fontsize=9.5,
            color='#333333', zorder=5)

ax.invert_yaxis()
ax.spines['top'].set_visible(False)
ax.spines['right'].set_visible(False)

plt.tight_layout()
out_dir = '/Users/gongzhihao.8/ProjectSpace/26_EMNLP_DSEffiBench/Overleaf_Space/69fd8a3e60d2a529479c430b/latex/Figure'
fig.savefig(f'{out_dir}/taxonomy_l1.pdf', bbox_inches='tight',
            facecolor='white', edgecolor='none')
fig.savefig(f'{out_dir}/taxonomy_l1.png', bbox_inches='tight', dpi=300,
            facecolor='white', edgecolor='none')
plt.close(fig)
print("Saved: Figure/taxonomy_l1.pdf and Figure/taxonomy_l1.png")


==> Figure/plot_taxonomy_lib.py <==
#!/usr/bin/env python3
"""Generate stacked vertical bar chart: optimisation-category distribution by library.

Each library = one 100%-tall bar, segments colored by L1 category.
Labels inside each segment: category abbreviation + percentage.
Style aligned with ref_vs_accepted.py.
"""

import matplotlib
matplotlib.use("Agg")
import matplotlib.pyplot as plt
import numpy as np

matplotlib.rcParams.update({
    "font.family": "serif",
    "font.size": 13,
    "axes.labelsize": 13,
    "xtick.labelsize": 12,
    "ytick.labelsize": 12,
    "figure.dpi": 300,
})

libraries = ['NumPy', 'Pandas', 'PyTorch', 'SciPy', 'Polars', 'Others']
categories = ['OPU', 'CRC', 'L2V', 'DLO', 'OSM']

# Rows = libraries, columns = categories (raw %)
raw = np.array([
    [20.0, 26.4, 25.3, 17.5, 10.8],  # NumPy  (N=360)
    [27.4, 14.7, 21.4, 25.3, 11.2],  # Pandas (N=285)
    [17.2, 10.3,  6.9, 32.8, 32.8],  # PyTorch (N=58)
    [39.5, 30.2, 11.6,  4.7, 14.0],  # SciPy  (N=43)
    [29.1, 16.4, 10.9, 14.5, 29.1],  # Polars (N=55)
    [13.4, 23.9,  0.0, 16.4, 46.3],  # Others (N=67)
])

from palette import FILLS_LIST, EDGES_LIST
colors = FILLS_LIST
edge_colors = EDGES_LIST

bar_w = 0.65
n_libs = len(libraries)

fig, ax = plt.subplots(figsize=(5.25, 3.0))

x_pos = np.arange(n_libs)

for i in range(n_libs):
    bottom = 0
    for j in range(len(categories)):
        val = raw[i, j]
        ax.bar(x_pos[i], val, bottom=bottom, width=bar_w,
               color=colors[j], edgecolor='#333333',
               linewidth=0.75, zorder=3)
        if val >= 4:
            ax.text(x_pos[i], bottom + val / 2, f'{val:.1f}',
                    ha='center', va='center', fontsize=8.5,
                    color='#222222', zorder=5)
        bottom += val

ax.set_xticks(x_pos)
ax.set_xticklabels(libraries, fontsize=12)
ax.set_ylabel('Proportion (%)', fontsize=13)
ax.set_ylim(0, 105)
ax.spines['top'].set_visible(False)
ax.spines['right'].set_visible(False)
ax.tick_params(axis='x', length=0)

# Legend at top
from matplotlib.patches import Patch
legend_elements = [Patch(facecolor=c, edgecolor='#333333', label=cat)
                   for c, cat in zip(colors, categories)]
ax.legend(handles=legend_elements, ncol=5, loc='upper center',
          bbox_to_anchor=(0.5, 1.10), frameon=False,
          fontsize=10.5, columnspacing=1.0, handlelength=1.2)

plt.tight_layout()
out_dir = '/Users/gongzhihao.8/ProjectSpace/26_EMNLP_DSEffiBench/Overleaf_Space/69fd8a3e60d2a529479c430b/latex/Figure'
fig.savefig(f'{out_dir}/taxonomy_lib.pdf', bbox_inches='tight',
            facecolor='white', edgecolor='none')
fig.savefig(f'{out_dir}/taxonomy_lib.png', bbox_inches='tight', dpi=300,
            facecolor='white', edgecolor='none')
plt.close(fig)
print("Saved: Figure/taxonomy_lib.pdf and Figure/taxonomy_lib.png")


==> Figure/plot_taxonomy_tier.py <==
#!/usr/bin/env python3
"""Generate grouped bar chart: L1 category distribution by model tier (3-tier).

Three groups (Closed Frontier, Open Frontier, Open Coder), each with 5 bars
for OPU/CRC/L2V/DLO/OSM. Annotated with median slowdown per tier.
Style aligned with taxonomy_lib.py.
"""

import matplotlib
matplotlib.use("Agg")
import matplotlib.pyplot as plt
import numpy as np

matplotlib.rcParams.update({
    "font.family": "serif",
    "font.size": 11,
    "axes.labelsize": 11,
    "xtick.labelsize": 10,
    "ytick.labelsize": 10,
    "figure.dpi": 300,
})

tiers = ['Closed Frontier', 'Open Frontier', 'Open Coder']
tier_short = ['CF', 'OF', 'OC']
categories = ['OPU', 'CRC', 'L2V', 'DLO', 'OSM']
tier_n = [191, 279, 396]
tier_median = [3.5, 5.7, 10.2]

pct = np.array([
    [27.2, 13.6,  7.3, 22.5, 29.3],  # Closed Frontier
    [24.4, 19.0, 12.5, 26.2, 17.9],  # Open Frontier
    [20.7, 25.8, 29.8, 14.6,  9.1],  # Open Coder
])

from palette import FILLS_LIST, EDGES_LIST
colors = FILLS_LIST
edge_colors = EDGES_LIST

n_tiers = len(tiers)
n_cats = len(categories)
bar_w = 0.14
x_pos = np.arange(n_tiers)

fig, ax = plt.subplots(figsize=(4.8, 3.0))

for j in range(n_cats):
    offset = (j - (n_cats - 1) / 2) * bar_w
    bars = ax.bar(x_pos + offset, pct[:, j], width=bar_w,
                  color=colors[j], edgecolor='#333333',
                  linewidth=0.7, zorder=3, label=categories[j])
    for i, val in enumerate(pct[:, j]):
        if val >= 5:
            ax.text(x_pos[i] + offset, val + 0.8, f'{val:.1f}',
                    ha='center', va='bottom', fontsize=6.5,
                    color='#333333', zorder=5)

ax.set_xticks(x_pos)
ax.set_xticklabels(tiers, fontsize=10)
ax.set_ylabel('Proportion (%)', fontsize=10)
ax.set_ylim(0, 48)
ax.spines['top'].set_visible(False)
ax.spines['right'].set_visible(False)
ax.tick_params(axis='x', length=0)
ax.set_axisbelow(True)
ax.grid(True, axis='y', alpha=0.2, linewidth=0.5, color='#CCCCCC')

ax.legend(ncol=5, loc='upper center',
          bbox_to_anchor=(0.5, 1.12), frameon=False,
          fontsize=9, columnspacing=1.0, handlelength=1.2)

plt.tight_layout()

out_dir = '/Users/gongzhihao.8/ProjectSpace/26_EMNLP_DSEffiBench/Overleaf_Space/69fd8a3e60d2a529479c430b/latex/Figure'
fig.savefig(f'{out_dir}/taxonomy_tier.pdf', bbox_inches='tight',
            facecolor='white', edgecolor='none')
fig.savefig(f'{out_dir}/taxonomy_tier.png', bbox_inches='tight', dpi=300,
            facecolor='white', edgecolor='none')
plt.close(fig)
print("Saved: Figure/taxonomy_tier.pdf and Figure/taxonomy_tier.png")

